Self-Clustering Hierarchical Multi-Agent Reinforcement Learning with Extensible Cooperation Graph

Multi-Agent Reinforcement Learning (MARL) has been successful in solving many cooperative challenges. However, classic non-hierarchical MARL algorithms still cannot address various complex multi-agent problems that require hierarchical cooperative behaviors. The cooperative knowledge and policies learned in non-hierarchical algorithms are implicit and not interpretable, thereby restricting the integration of existing knowledge. This paper proposes a novel hierarchical MARL model called Hierarchical Cooperation Graph Learning (HCGL) for solving general multi-agent problems. HCGL has three components: a dynamic Extensible Cooperation Graph (ECG) for achieving self-clustering cooperation; a group of graph operators for adjusting the topology of ECG; and an MARL optimizer for training these graph operators. HCGL's key distinction from other MARL models is that the behaviors of agents are guided by the topology of ECG instead of policy neural networks. ECG is a three-layer graph consisting of an agent node layer, a cluster node layer, and a target node layer. To manipulate the ECG topology in response to changing environmental conditions, four graph operators are trained to adjust the edge connections of ECG dynamically. The hierarchical feature of ECG provides a unique approach to merge primitive actions (actions executed by the agents) and cooperative actions (actions executed by the clusters) into a unified action space, allowing us to integrate fundamental cooperative knowledge into an extensible interface. In our experiments, the HCGL model has shown outstanding performance in multi-agent benchmarks with sparse rewards. We also verify that HCGL can easily be transferred to large-scale scenarios with high zero-shot transfer success rates.

==> manu_diff.py <==
import os, shutil, stat, fnmatch
reverse_commit = '6f54f4e'
main_file = 'hcgl'
input('确认已经git commit?')
def rmtree(top):
    for root, dirs, files in os.walk(top, topdown=False):
        for name in files:
            filename = os.path.join(root, name)
            os.chmod(filename, stat.S_IWUSR)
            os.remove(filename)
        for name in dirs:
            os.rmdir(os.path.join(root, name))
    os.rmdir(top)      

try: rmtree('./manu_diff')
except: pass
os.makedirs('./manu_diff')

name = 'old'
res = os.system(f'git checkout  -f {reverse_commit}')
assert res == 0
def ignore_fn(src, names):
    print(f'copy {src}')
    exclude = ['.git','manu_diff','trash','*.log','*.bbl','*(busy)*', "*.aux", "*.blg", "*.fdb_latexmk", "*.fls", "*.ai", "*.synctex.gz"]
    ignored_names = []
    for k in names:
        ignore = False
        for n in exclude:
            if fnmatch.fnmatch(k, n): 
                ignore = True
                break
        if ignore: 
            ignored_names.append(k)
    return ignored_names
shutil.copytree('./', f'./manu_diff/{name}', ignore=ignore_fn)

reverse_commit = 'master'
name = 'new'
os.system(f'git checkout -f {reverse_commit}')
shutil.copytree('./', f'./manu_diff/{name}', ignore=ignore_fn)

name = 'diff'
shutil.copytree('./', f'./manu_diff/{name}', ignore=ignore_fn)

shutil.copy(f'./manu_diff/new/{main_file}.tex', f'./manu_diff/old/{main_file}.tex')

input('inseart files finished, press enter')


os.chdir('./manu_diff/old'); os.system(f'pdflatex {main_file}.tex'); os.chdir('../../')
os.chdir('./manu_diff/new'); os.system(f'pdflatex {main_file}.tex'); os.chdir('../../')
os.chdir('./manu_diff/old'); os.system(f'bibtex {main_file}.aux'); os.chdir('../../')
os.chdir('./manu_diff/new'); os.system(f'bibtex {main_file}.aux'); os.chdir('../../')
# latexdiff --append-safecmd=subfile ./manu_diff/old/annoy_commit.tex  ./manu_diff/new/annoy_commit.tex --flatten > ./manu_diff/diff/000_diff.tex


print(    f'latexdiff --encoding=utf8 --append-safecmd=subfile ./manu_diff/old/{main_file}.tex  ./manu_diff/new/{main_file}.tex --flatten > ./manu_diff/diff/0000000_diff.tex')
os.system(f'latexdiff --encoding=utf8 --append-safecmd=subfile ./manu_diff/old/{main_file}.tex  ./manu_diff/new/{main_file}.tex --flatten > ./manu_diff/diff/0000000_diff.tex')

os.chdir('./manu_diff/diff'); os.system(f'pdflatex 0000000_diff.tex'); os.chdir('../../')
os.chdir('./manu_diff/diff'); os.system(f'bibtex 0000000_diff.tex'); os.chdir('../../')
os.chdir('./manu_diff/diff'); os.system(f'pdflatex 0000000_diff.tex'); os.chdir('../../')
os.chdir('./manu_diff/diff'); os.system(f'pdflatex 0000000_diff.tex'); os.chdir('../../')
shutil.copy(f'./manu_diff/diff/0000000_diff.pdf', f'./0000000_diff.pdf')


==> manu_diff_vs.py <==
import os, shutil, stat, fnmatch
# reverse_commit = '6f54f4e'
main_file_new = 'hcgl_polish'
main_file_old = 'hcgl'
input('确认?')

os.system(f'pdflatex {main_file_new}.tex')
os.system(f'pdflatex {main_file_old}.tex')
os.system(f'bibtex {main_file_new}.aux')
os.system(f'bibtex {main_file_old}.aux')
# latexdiff --append-safecmd=subfile ./manu_diff/old/annoy_commit.tex  ./manu_diff/new/annoy_commit.tex --flatten > ./manu_diff/diff/000_diff.tex


print(    f'latexdiff --encoding=utf8 --append-safecmd=subfile ./{main_file_old}.tex  ./{main_file_new}.tex --flatten > ./0000000_diff.tex')
os.system(f'latexdiff --encoding=utf8 --append-safecmd=subfile ./{main_file_old}.tex  ./{main_file_new}.tex --flatten > ./0000000_diff.tex')

os.system(f'pdflatex 0000000_diff.tex')
os.system(f'bibtex 0000000_diff.tex')
os.system(f'pdflatex 0000000_diff.tex')
os.system(f'pdflatex 0000000_diff.tex')


==> remove_line_break.py <==
import re

def main(in_file):
    # run 1
    # run 1
    # run 1
    with open(in_file, 'r', encoding='utf8') as f:
        lines = f.readlines()
    lines = [line.strip(' ') for line in lines]

    for i, line in enumerate(lines):
        # remove latex comment
        if in_file.endswith('.tex'):
            lines[i] = lines[i].split('%', 1)[0]
        # such as \section{xxxx}
        if lines[i].endswith('}\n'):
            continue
        # empty line, ignore
        if lines[i].startswith('\n'):
            continue
        # remove line breaks
        if i+1 >= len(lines):
            break
        if not lines[i+1].startswith('\n'):
            lines[i] = lines[i].replace('\n', ' ')


    with open(in_file+'.nobreak.md', 'w') as f:
        f.writelines(lines)


    # run 2
    # run 2
    # run 2
    in_file = in_file+'.nobreak.md'
    with open(in_file, 'r') as f:
        lines = f.readlines()
    lines = [line.strip(' ') for line in lines]

    def remove_eq(line):
        return re.sub(r'\$\$(.*?)\$\$', r'EQUATION', line)
        
    def remove_eq_s(line):
        return re.sub(r'\$(.*?)\$', r'EQ', line)

    for i, line in enumerate(lines):
        # empty line, ignore
        if lines[i].startswith('\n'):
            continue
        # remove equation
        if '$$' in lines[i]:
            lines[i] = remove_eq(lines[i])
        # remove equation
        if '$' in lines[i]:
            lines[i] = remove_eq_s(lines[i])
        # replace textbf with its content
        lines[i] = re.sub(r'\\textbf{(.*?)}', r'\1', lines[i])
        lines[i] = re.sub(r'\\section{(.*?)}', r'\1', lines[i])
        lines[i] = re.sub(r'\\subsection{(.*?)}', r'\1', lines[i])
        lines[i] = re.sub(r'\\subsubsection{(.*?)}', r'\1', lines[i])
        lines[i] = re.sub(r'~\\ref{(.*?)}', r'', lines[i])
        lines[i] = re.sub(r'.\\ref{(.*?)}', r'', lines[i])
        lines[i] = re.sub(r'\\label{(.*?)}', r'', lines[i])
        lines[i] = re.sub(r'\\cite{(.*?)}', r'(CITE)', lines[i])
        # remove extra space
        lines[i] = lines[i].replace('  ', ' ')

    with open(in_file, 'w') as f:
        f.writelines(lines)


in_file = [
    "tex/01-abstract.tex",
    "tex/02-intro.tex",
    "tex/03-related.tex",
    "tex/04-method.tex",
    "tex/05-experiment.tex",
    "tex/06-conclusion.tex",
]

for f in in_file:
    main(f)




